A Bisection Method to Solve The Elvis Problem With Convex Bounded Velocity Sets

The Elvis problem has been studied in [2], which proves existence of solutions. However, their computation in the non-smooth case remains unsolved. A bisection method is proposed to solve the Elvis problem in two space dimensions for general convex bounded velocity sets. The convergence rate is proved to be linear. Finally, numerical tests are performed on smooth and non-smooth velocity sets demonstrating the robustness of the algorithm.

==> COTElvisMacros.mac <==
\usepackage{amssymb,amsthm, amsfonts,amstext}
\usepackage{stmaryrd,tabularx}
\usepackage[all,cmtip,2cell,pdf,dvips]{xy}
\usepackage{graphicx}		
\usepackage{color}
\usepackage[svgnames]{xcolor}	
\usepackage[centertags]{amsmath}
\usepackage{tikz}
\usepackage{pgfplots}
\usetikzlibrary{calc,arrows,snakes}
%\usepackage{newlfont}

%\usepgfplotslibrary{fillbetween}

%\setlength{\topmargin}{-1in}
%\setlength{\textheight}{8.5in}
%\setlength{\oddsidemargin}{-0.25in}
%\setlength{\textwidth}{7in}


\newtheorem{thm}{Theorem}
\newtheorem{cor}{Corollary}
\newtheorem{lem}[thm]{Lemma}
\newtheorem{prop}{Proposition}
\newtheorem{defn}{Definition}
\newtheorem{defnno}{Definition}
\newtheorem{defnNo}{Definition}
\newtheorem{rem}{Remark}
\newtheorem{rems}{Remarks}[section]
\newtheorem{claim}{Claim}[section]
\newtheorem{exer}{Exercise}[section]
\newtheorem{obs}{Observation}
\newtheorem{property}{Property}
\newtheorem{ReviewExer}{Review Exercise}
\newtheorem{SimpleExer}{Exercise}
\newtheorem{CatExer}{Exercise}
\newtheorem{CatExam}{Example}
\newtheorem{Detail}{Detailed Proof}
\newtheorem{SetExer}{Exercise}
\newtheorem{example}{Example}[section]
\newtheorem{Exam}{Example}

\newcommand\inv[1]{#1\raisebox{1.15ex}{$\scriptscriptstyle-1$}}



\def\bd{\begin{displaystyle}}
\def\ed{\end{displaystyle}}
\def\bpm{\begin{pmatrix}}
\def\epm{\end{pmatrix}}
\def\beq{\begin{equation}}
\def\eeq{\end{equation}}


\def\yOLD{\y^{\scriptscriptstyle\text{old}}}
\def\yNEW{\y^{\scriptscriptstyle\text{new}}}


\def\a{\text{\begin{boldmath}${\rm{a}}$\end{boldmath}}}
\def\A{\text{\begin{boldmath}${\rm{A}}$\end{boldmath}}}
\def\b{\text{\begin{boldmath}${\rm{b}}$\end{boldmath}}}
\def\vB{\text{\begin{boldmath}${\rm{B}}$\end{boldmath}}}
\def\oB{\text{\boldmath$\overline{\rm{B}}$\unboldmath}}
\def\bB{{\mathbb B}}
\def\cB{{\mathcal B}}
\def\c{\text{\begin{boldmath}${\rm{c}}$\end{boldmath}}}
\def\vC{\text{\begin{boldmath}${\rm{C}}$\end{boldmath}}}
\def\d{\text{\begin{boldmath}${\rm{d}}$\end{boldmath}}}
\def\D{\text{\begin{boldmath}${\rm{D}}$\end{boldmath}}}
%\def\e{\text{\begin{boldmath}${\rm{e}}$\end{boldmath}}}
\def\e{\text{\boldmath${\rm{e}}$\unboldmath}}
\def\exp{\text{\begin{boldmath}${\rm{exp}}$\end{boldmath}}}
\def\E{\text{\begin{boldmath}${\rm{E}}$\end{boldmath}}}
\def\F{\text{\boldmath${\rm{F}}$\unboldmath}}
%\def\F{\text{\begin{boldmath}${\rm{F}}$\end{boldmath}}}
\def\G{\text{\begin{boldmath}${\rm{G}}$\end{boldmath}}}
\def\cH{\text{\boldmath${\rm{H}}$\unboldmath}}
\def\I{\text{\boldmath${\rm{I}}$\unboldmath}}

\def\bJ{\text{\begin{boldmath}${\rm{J}}$\end{boldmath}}}
\def\L{\text{\begin{boldmath}${\rm{L}}$\end{boldmath}}}
%\def\n{\vec n}
\def\n{\text{\boldmath${\rm{n}}$\unboldmath}}

\def\bN{\text{\boldmath${\rm{N}}$\unboldmath}}
\def\cM{\text{\boldmath${\rm{M}}$\unboldmath}}

\def\bP{\text{\begin{boldmath}${\rm{P}}$\end{boldmath}}}

\def\R{\mathbb R}
\def\oR{\overline{\mathbb R}}
\def\cR{\text{\boldmath${\rm{R}}$\unboldmath}}


%\def\s{\text{\begin{boldmath}${\rm{s}}$\end{boldmath}}}
\def\s{\text{\boldmath${\rm{s}}$\unboldmath}}

\def\boldt{\text{\begin{boldmath}${\rm{t}}$\end{boldmath}}}
\def\S{\text{\boldmath${\rm{S}}$\unboldmath}}
\def\bT{\text{\boldmath${\rm{T}}$\unboldmath}}
%\def\u{\text{\begin{boldmath}${\rm{u}}$\end{boldmath}}}
\def\u{\text{\boldmath${\rm{u}}$\unboldmath}}
\def\U{\text{\boldmath${\rm{U}}$\unboldmath}}
\def\bV{\text{\boldmath${\rm{V}}$\unboldmath}}
%\def\v{\text{\begin{boldmath}${\rm{v}}$\end{boldmath}}}
\def\v{\text{\boldmath${\rm{v}}$\unboldmath}}
\def\w{\text{\boldmath${\rm{w}}$\unboldmath}}
\def\vW{\text{\begin{boldmath}${\rm{W}}$\end{boldmath}}}
\def\x{\text{\boldmath${\rm{x}}$\unboldmath}}
%\def\x{\text{${\rm{x}}$}}

\def\y{\text{\boldmath${\rm{y}}$\unboldmath}}
%\def\z{\text{\begin{boldmath}${\rm{z}}$\end{boldmath}}}
\def\z{\text{\boldmath${\rm{z}}$\unboldmath}}
\def\0{\text{\begin{boldmath}${\rm{0}}$\end{boldmath}}}
\def\1{\text{\begin{boldmath}${\rm{1}}$\end{boldmath}}}
\def\bzeta{\text{\boldmath$\zeta$}}
\def\bxi{\text{\boldmath$\xi$}}
\def\bSigma{\text{\boldmath$\Sigma$}}



\def\C{\mathbb C}
\def\cC{{\mathcal C}}
\def\bF{\mathbb F}
\def\N{\mathbb N}
\def\Q{\mathbb Q}


\def\V{{\mathbb V}}
\def\W{{\mathbb W}}
\def\Z{\mathbb Z}





\def\cD{{\mathcal D}}
\def\cF{{\mathcal F}}

\def\cI{{\mathcal I}}
\def\J{{\mathcal J}}
\def\K{{\mathcal K}}
\def\Lip{{\mathcal Lip}}
\def\cL{{\mathcal L}}
\def\cLM{{\mathcal{LM}}}
\def\cLP{{\mathcal{LP}}}

\def\cN{{\mathcal N}}
\def\cNLP{{\mathcal{NLP}}}
\def\O{{\mathcal O}}
\def\cP{{\mathcal P}}
\def\P{{(\cal P)}}
\def\cPND{pnd}
\def\cQ{{\mathcal Q}}

\def\oR{\overline{\R}}
\def\cS{{\mathcal S}}
\def\cU{{\mathcal U}}
\def\cUM{{\mathcal{UM}}}
\def\cV{{\mathcal V}}
\def\cW{{\mathcal W}}

\def\cX{{\mathcal X}}

\def\0{\text{\boldmath ${0}$}}


\def\aff{\text{aff}}
\def\argmax{\text{argmax}}
\def\argmin{\text{argmin}}
\def\ball{\mathcal{B}}
%\def\ball{\overline{I\kern -.35em B}}
\def\bdry{{\text{\rm bdry}}}
\def\co{\overline{\text{co}}\,}
\def\oball{{I\kern -.35em B}}
\def\cball{\overline{I\kern -.35em B}}
\def\reals{{\mathbb{R}}}
\def\iint{{\text{\rm int}}}
\def\cl{{\text{\rm cl}}}
\def\gr{{\text{\rm gr}}}
\def\dom{{\text{\rm dom}}}
\def\proj{{\text{\rm proj}}}
\def\ri{{\text{\rm ri}}}
\def\epi{{\text{\rm epi}}}
\def\hypo{{\text{\rm hypo}}}

\def\lev{{\text{{\rm lev}} }}
\def\oh{\text{o}}
\def\Oh{\text{O}}
\def\sep{{\text{SEP}\;}}
\def\spann{{\text{span}}}
\def\eop{\hfill{$\vcenter{\hrule height1pt \hbox{\vrule width1pt height5pt
   \kern5pt \vrule width1pt} \hrule height1pt}$} \medskip}
\def\bds{\begin{displaystyle}}
\def\eds{\end{displaystyle}}
\def\Tr{{\raise1pt\hbox{$\scriptscriptstyle\top$}}}

\def\break{{\blue\begin{tikzpicture}\draw [thick,dash pattern={on 5pt off 2pt on 5pt off 2pt}] 
(0,0) -- (15,0);\end{tikzpicture}}}
\def\break2{{\begin{tikzpicture}\draw [thick,dash pattern={on 5pt off 2pt on 5pt off 2pt}] 
(0,0) -- (10,0);\end{tikzpicture}}}


\def\red{\color{red}}
\def\blue{\color{blue}}
\def\Blue{\color{blue}\bf}
\definecolor{fgreen}{rgb}{.10,.80,.10}
\def\fgreen{\bf\color{fgreen}}
\def\green{\bf\color{green}}
\definecolor{mygold}{rgb}{0.85, 0.50, 0.00}
\def\mygold{\bf\color{mygold}}
\definecolor{points}{rgb}{0.20, 0.60, 0.20}
\def\points{\bf\color{points}}
\definecolor{orange}{rgb}{1,.5,0}
\definecolor{mygray}{cmyk}{.6,.7,.7,.8}
\def\mygray{\bf\color{mygray}}

\def\break{{\blue\begin{tikzpicture}\draw [thick,dash pattern={on 5pt off 2pt on 5pt off 2pt}] (0,0) -- (12,0);\end{tikzpicture}}}
